Laminator: Verifiable ML Property Cards using Hardware-assisted Attestations

Regulations increasingly call for various assurances from machine learning (ML) model providers about their training data, training process, and model behavior. For better transparency, industry (e.g., Huggingface and Google) has adopted model cards and datasheets to describe various properties of training datasets and models. In the same vein, we introduce the notion of inference cards to describe the properties of a given inference (e.g., binding of the output to the model and its corresponding input). We coin the term ML property cards to collectively refer to these various types of cards. To prevent a malicious model provider from including false information in ML property cards, they need to be verifiable. We show how to construct verifiable ML property cards using property attestation, technical mechanisms by which a prover (e.g., a model provider) can attest to various ML properties to a verifier (e.g., an auditor). Since prior attestation mechanisms based purely on cryptography are often narrowly focused (lacking versatility) and inefficient, we need an efficient mechanism to attest different types of properties across the entire ML model pipeline. Emerging widespread support for confidential computing has made it possible to run and even train models inside hardware-assisted trusted execution environments (TEEs), which provide highly efficient attestation mechanisms. We propose Laminator, which uses TEEs to provide the first framework for verifiable ML property cards via hardware-assisted ML property attestations. Laminator is efficient in terms of overhead, scalable to large numbers of verifiers, and versatile with respect to the properties it can prove during training or inference.

==> scripts/get_distribution_results.py <==
import csv
import numpy as np

columns_dist = ["dataset", "epochs", "model_architecture", "attestation_type", "with_sgx?", "preprocess_time", "input_load_time", "input_measure_time", "compute_time", "output_measurement_time", "output_storage_time", "attestation_time", "compute_race_z", "compute_sex_z", "compute_race_z_y", "compute_sex_z_y"]

census_preproc_list, census_input_load_list, census_input_meas_list, census_compute_list, census_attestation_list, census_output_storage_list, census_output_meas_list, census_compute_race_z_list, census_compute_sex_z_list, census_compute_race_zy_list, census_compute_sex_zy_list = [], [], [], [], [], [], [], [], [], [], []
utkface_preproc_list, utkface_input_load_list, utkface_input_meas_list, utkface_compute_list, utkface_attestation_list, utkface_output_storage_list, utkface_output_meas_list, utkface_compute_race_z_list, utkface_compute_sex_z_list, utkface_compute_race_zy_list, utkface_compute_sex_zy_list = [], [], [], [], [], [], [], [], [], [], []
for run_index in range(1,2):
    with open(f'distribution_results_run{run_index}.csv', mode ='r') as file:
        csvFile = csv.reader(file)
        census_preproc_list_temp, census_input_load_list_temp, census_input_meas_list_temp, census_compute_list_temp, census_attestation_list_temp, census_output_storage_list_temp, census_output_meas_list_temp, census_compute_race_z_list_temp, census_compute_sex_z_list_temp, census_compute_race_zy_list_temp, census_compute_sex_zy_list_temp = [], [], [], [], [], [], [], [], [], [], []
        utkface_preproc_list_temp, utkface_input_load_list_temp, utkface_input_meas_list_temp, utkface_compute_list_temp, utkface_attestation_list_temp, utkface_output_storage_list_temp, utkface_output_meas_list_temp, utkface_compute_race_z_list_temp, utkface_compute_sex_z_list_temp, utkface_compute_race_zy_list_temp, utkface_compute_sex_zy_list_temp = [], [], [], [], [], [], [], [], [], [], []
        for lines in csvFile:
            preprocess_time = float(lines[5])
            input_load_time = float(lines[6])
            input_measure_time = float(lines[7])
            compute_time = float(lines[8])
            output_measurement_time = float(lines[9])
            output_storage_time = float(lines[10])
            attestation_time = float(lines[11])
            compute_race_z = float(lines[12])
            compute_sex_z = float(lines[13])
            compute_race_zy = float(lines[14])
            compute_sex_zy = float(lines[15])

            if lines[0] == "CENSUS":
                census_preproc_list_temp.append(preprocess_time)
                census_input_load_list_temp.append(input_load_time) 
                census_input_meas_list_temp.append(input_measure_time)
                census_compute_list_temp.append(compute_time)
                census_attestation_list_temp.append(attestation_time)
                census_output_storage_list_temp.append(output_storage_time)
                census_output_meas_list_temp.append(output_measurement_time)
                census_compute_race_z_list_temp.append(compute_race_z)
                census_compute_sex_z_list_temp.append(compute_sex_z)
                census_compute_race_zy_list_temp.append(compute_race_zy)
                census_compute_sex_zy_list_temp.append(compute_sex_zy)

            else:
                utkface_preproc_list_temp.append(preprocess_time)
                utkface_input_load_list_temp.append(input_load_time) 
                utkface_input_meas_list_temp.append(input_measure_time)
                utkface_compute_list_temp.append(compute_time)
                utkface_attestation_list_temp.append(attestation_time)
                utkface_output_storage_list_temp.append(output_storage_time)
                utkface_output_meas_list_temp.append(output_measurement_time)
                utkface_compute_race_z_list_temp.append(compute_race_z)
                utkface_compute_sex_z_list_temp.append(compute_sex_z)
                utkface_compute_race_zy_list_temp.append(compute_race_zy)
                utkface_compute_sex_zy_list_temp.append(compute_sex_zy)

    census_preproc_list.append(census_preproc_list_temp)
    census_input_load_list.append(census_input_load_list_temp) 
    census_input_meas_list.append(census_input_meas_list_temp)
    census_compute_list.append(census_compute_list_temp)
    census_attestation_list.append(census_attestation_list_temp)
    census_output_storage_list.append(census_output_storage_list_temp)
    census_output_meas_list.append(census_output_meas_list_temp)
    census_compute_race_z_list.append(census_compute_race_z_list_temp)
    census_compute_sex_z_list.append(census_compute_sex_z_list_temp)
    census_compute_race_zy_list.append(census_compute_race_zy_list_temp)
    census_compute_sex_zy_list.append(census_compute_sex_zy_list_temp)

    utkface_preproc_list.append(utkface_preproc_list_temp)
    utkface_input_load_list.append(utkface_input_load_list_temp) 
    utkface_input_meas_list.append(utkface_input_meas_list_temp)
    utkface_compute_list.append(utkface_compute_list_temp)
    utkface_attestation_list.append(utkface_attestation_list_temp)
    utkface_output_storage_list.append(utkface_output_storage_list_temp)
    utkface_output_meas_list.append(utkface_output_meas_list_temp)
    utkface_compute_race_z_list.append(utkface_compute_race_z_list_temp)
    utkface_compute_sex_z_list.append(utkface_compute_sex_z_list_temp)
    utkface_compute_race_zy_list.append(utkface_compute_race_zy_list_temp)
    utkface_compute_sex_zy_list.append(utkface_compute_sex_zy_list_temp)


census_preproc_list, census_input_load_list, census_input_meas_list, census_compute_list, census_attestation_list, census_output_storage_list, census_output_meas_list, census_compute_race_z_list, census_compute_sex_z_list, census_compute_race_zy_list, census_compute_sex_zy_list = map(np.array, [census_preproc_list, census_input_load_list, census_input_meas_list, census_compute_list, census_attestation_list, census_output_storage_list, census_output_meas_list, census_compute_race_z_list, census_compute_sex_z_list, census_compute_race_zy_list, census_compute_sex_zy_list])
utkface_preproc_list, utkface_input_load_list, utkface_input_meas_list, utkface_compute_list, utkface_attestation_list, utkface_output_storage_list, utkface_output_meas_list, utkface_compute_race_z_list, utkface_compute_sex_z_list, utkface_compute_race_zy_list, utkface_compute_sex_zy_list = map(np.array, [utkface_preproc_list, utkface_input_load_list, utkface_input_meas_list, utkface_compute_list, utkface_attestation_list, utkface_output_storage_list, utkface_output_meas_list, utkface_compute_race_z_list, utkface_compute_sex_z_list, utkface_compute_race_zy_list, utkface_compute_sex_zy_list])

# computing baseline 
census_baseline = census_preproc_list + census_compute_race_z_list + census_compute_sex_z_list + census_compute_race_zy_list + census_compute_sex_zy_list + census_output_storage_list
census_overhead = census_input_meas_list + census_output_meas_list + census_attestation_list
utkface_baseline = utkface_preproc_list + utkface_compute_race_z_list + utkface_compute_sex_z_list + utkface_compute_race_zy_list + utkface_compute_sex_zy_list + utkface_output_storage_list
utkface_overhead = utkface_input_meas_list + utkface_output_meas_list + utkface_attestation_list

input_size_census = 2
input_size_utkface = 100

print("\\textbf{Preprocessing}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_preproc_list,axis=0)[1]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_preproc_list,axis=0)[1]:.2f} s\\\\")
print("\\textbf{Input Load}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_input_load_list,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_input_load_list,axis=0)[1]:.2f} s\\\\")
print("\\textbf{Computation (Race: z)}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_compute_race_z_list,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_compute_race_z_list,axis=0)[1]*1000:.2f} ms\\\\")
print("\\textbf{Computation (Sex: z)}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_compute_sex_z_list,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_compute_sex_z_list,axis=0)[1]*1000:.2f} ms\\\\")
print("\\textbf{Computation (Race: z|y)}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_compute_race_zy_list,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_compute_race_zy_list,axis=0)[1]*1000:.2f} ms\\\\")
print("\\textbf{Computation (Sex: z|y)}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_compute_sex_zy_list,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_compute_sex_zy_list,axis=0)[1]*1000:.2f} ms\\\\")
print("\\textbf{Output Storage}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_output_storage_list,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_output_storage_list,axis=0)[1]*1000:.2f} ms\\\\")
print("\midrule")
print("\\textbf{Baseline}" + " & \cellcolor{orange!15}"+ f"{np.mean(census_baseline,axis=0)[1]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_baseline,axis=0)[1]:.2f} s\\\\")
print("\midrule")
print("\\textbf{Input Meas.}" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list,axis=0)[1]:.2f} s\\\\")
print("Input Size" +  " & \cellcolor{blue!15}"+ f"{input_size_census} MB" + " & \cellcolor{blue!15}"+ f"{input_size_utkface} MB\\\\")
print("Input Meas./MB" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list,axis=0)[1]*1000/input_size_census:.2f} ms/MB" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list,axis=0)[1]*1000/input_size_utkface:.2f} ms/MB\\\\")
print("\\textbf{Attestation}" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_attestation_list,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_attestation_list,axis=0)[1]*1000:.2f} ms\\\\")
print("\midrule")
print("\\textbf{Overhead}"  + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[1]:.2f} s\\\\")
print("\\textbf{Overhead (\%)}"  + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[1]/np.mean(census_baseline,axis=0)[1]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[1]/np.mean(utkface_baseline,axis=0)[0]*100:.2f}\\\\")


==> scripts/get_results.py <==
import csv
import numpy as np

def compute_model_size(numparam):
    size_all_mb = numparam * 4 * 1e-6
    return size_all_mb

census_s = compute_model_size(12290)
census_l = compute_model_size(45570)
utkface_s = compute_model_size(9227010)
utkface_l = compute_model_size(9411906)
imdb_s = compute_model_size(920385)
imdb_l = compute_model_size(1973057)
print("Model Size (MB):", census_s, census_l, utkface_s, utkface_l, imdb_s, imdb_l)

size_test_census = 2
size_test_utkface = 100
size_test_imdb = 16.5

size_train_census = 2
size_train_utkface = 100
size_train_imdb = 49.5

columns = ["dataset", "epochs", "model_architecture", "attestation_type", "with_sgx?", "preprocess_time", "input_load_time", "input_measure_time", "compute_time", "output_measurement_time", "output_storage_time", "attestation_time"]


census_preproc_list_trainatt, census_input_load_list_trainatt, census_input_meas_list_trainatt, census_compute_list_trainatt, census_attestation_list_trainatt, census_output_storage_list_trainatt, census_output_meas_list_trainatt = [], [], [], [], [], [], []
utkface_preproc_list_trainatt, utkface_input_load_list_trainatt, utkface_input_meas_list_trainatt, utkface_compute_list_trainatt, utkface_attestation_list_trainatt, utkface_output_storage_list_trainatt, utkface_output_meas_list_trainatt = [], [], [], [], [], [], []
imdb_preproc_list_trainatt, imdb_input_load_list_trainatt, imdb_input_meas_list_trainatt, imdb_compute_list_trainatt, imdb_attestation_list_trainatt, imdb_output_storage_list_trainatt, imdb_output_meas_list_trainatt = [], [], [], [], [], [], []

census_preproc_list_ioatt, census_input_load_list_ioatt, census_input_meas_list_ioatt, census_compute_list_ioatt, census_attestation_list_ioatt, census_output_storage_list_ioatt, census_output_meas_list_ioatt = [], [], [], [], [], [], []
utkface_preproc_list_ioatt, utkface_input_load_list_ioatt, utkface_input_meas_list_ioatt, utkface_compute_list_ioatt, utkface_attestation_list_ioatt, utkface_output_storage_list_ioatt, utkface_output_meas_list_ioatt = [], [], [], [], [], [], []
imdb_preproc_list_ioatt, imdb_input_load_list_ioatt, imdb_input_meas_list_ioatt, imdb_compute_list_ioatt, imdb_attestation_list_ioatt, imdb_output_storage_list_ioatt, imdb_output_meas_list_ioatt = [], [], [], [], [], [], []

census_preproc_list_accatt, census_input_load_list_accatt, census_input_meas_list_accatt, census_compute_list_accatt, census_attestation_list_accatt, census_output_storage_list_accatt, census_output_meas_list_accatt = [], [], [], [], [], [], []
utkface_preproc_list_accatt, utkface_input_load_list_accatt, utkface_input_meas_list_accatt, utkface_compute_list_accatt, utkface_attestation_list_accatt, utkface_output_storage_list_accatt, utkface_output_meas_list_accatt = [], [], [], [], [], [], []
imdb_preproc_list_accatt, imdb_input_load_list_accatt, imdb_input_meas_list_accatt, imdb_compute_list_accatt, imdb_attestation_list_accatt, imdb_output_storage_list_accatt, imdb_output_meas_list_accatt = [], [], [], [], [], [], []


for run_index in range(1,2):
    with open(f'results_run{run_index}.csv', mode ='r') as file:
        csvFile = csv.reader(file)
        census_preproc_list_trainatt_temp, census_input_load_list_trainatt_temp, census_input_meas_list_trainatt_temp, census_compute_list_trainatt_temp, census_attestation_list_trainatt_temp, census_output_storage_list_trainatt_temp, census_output_meas_list_trainatt_temp = [], [], [], [], [], [], []
        utkface_preproc_list_trainatt_temp, utkface_input_load_list_trainatt_temp, utkface_input_meas_list_trainatt_temp, utkface_compute_list_trainatt_temp, utkface_attestation_list_trainatt_temp, utkface_output_storage_list_trainatt_temp, utkface_output_meas_list_trainatt_temp = [], [], [], [], [], [], []
        imdb_preproc_list_trainatt_temp, imdb_input_load_list_trainatt_temp, imdb_input_meas_list_trainatt_temp, imdb_compute_list_trainatt_temp, imdb_attestation_list_trainatt_temp, imdb_output_storage_list_trainatt_temp, imdb_output_meas_list_trainatt_temp = [], [], [], [], [], [], []

        census_preproc_list_ioatt_temp, census_input_load_list_ioatt_temp, census_input_meas_list_ioatt_temp, census_compute_list_ioatt_temp, census_attestation_list_ioatt_temp, census_output_storage_list_ioatt_temp, census_output_meas_list_ioatt_temp = [], [], [], [], [], [], []
        utkface_preproc_list_ioatt_temp, utkface_input_load_list_ioatt_temp, utkface_input_meas_list_ioatt_temp, utkface_compute_list_ioatt_temp, utkface_attestation_list_ioatt_temp, utkface_output_storage_list_ioatt_temp, utkface_output_meas_list_ioatt_temp = [], [], [], [], [], [], []
        imdb_preproc_list_ioatt_temp, imdb_input_load_list_ioatt_temp, imdb_input_meas_list_ioatt_temp, imdb_compute_list_ioatt_temp, imdb_attestation_list_ioatt_temp, imdb_output_storage_list_ioatt_temp, imdb_output_meas_list_ioatt_temp = [], [], [], [], [], [], []

        census_preproc_list_accatt_temp, census_input_load_list_accatt_temp, census_input_meas_list_accatt_temp, census_compute_list_accatt_temp, census_attestation_list_accatt_temp, census_output_storage_list_accatt_temp, census_output_meas_list_accatt_temp = [], [], [], [], [], [], []
        utkface_preproc_list_accatt_temp, utkface_input_load_list_accatt_temp, utkface_input_meas_list_accatt_temp, utkface_compute_list_accatt_temp, utkface_attestation_list_accatt_temp, utkface_output_storage_list_accatt_temp, utkface_output_meas_list_accatt_temp = [], [], [], [], [], [], []
        imdb_preproc_list_accatt_temp, imdb_input_load_list_accatt_temp, imdb_input_meas_list_accatt_temp, imdb_compute_list_accatt_temp, imdb_attestation_list_accatt_temp, imdb_output_storage_list_accatt_temp, imdb_output_meas_list_accatt_temp = [], [], [], [], [], [], []

        for lines in csvFile:
            preprocess_time = float(lines[5])
            input_load_time = float(lines[6])
            input_measure_time = float(lines[7])
            compute_time = float(lines[8])
            output_measurement_time = float(lines[9])
            output_storage_time = float(lines[10])
            attestation_time = float(lines[11])

            if lines[0] == "CENSUS":
                if lines[3] == "io":
                    census_preproc_list_ioatt_temp.append(preprocess_time)
                    census_input_load_list_ioatt_temp.append(input_load_time)
                    census_input_meas_list_ioatt_temp.append(input_measure_time)
                    census_compute_list_ioatt_temp.append(compute_time)
                    census_attestation_list_ioatt_temp.append(attestation_time)
                    census_output_storage_list_ioatt_temp.append(output_storage_time)
                    census_output_meas_list_ioatt_temp.append(output_measurement_time)

                elif lines[3] == "accuracy":
                    census_preproc_list_accatt_temp.append(preprocess_time)
                    census_input_load_list_accatt_temp.append(input_load_time)
                    census_input_meas_list_accatt_temp.append(input_measure_time)
                    census_compute_list_accatt_temp.append(compute_time)
                    census_attestation_list_accatt_temp.append(attestation_time)
                    census_output_storage_list_accatt_temp.append(output_storage_time)
                    census_output_meas_list_accatt_temp.append(output_measurement_time)

                elif lines[3] == "train":
                    census_preproc_list_trainatt_temp.append(preprocess_time)
                    census_input_load_list_trainatt_temp.append(input_load_time)
                    census_input_meas_list_trainatt_temp.append(input_measure_time)
                    census_compute_list_trainatt_temp.append(compute_time)
                    census_attestation_list_trainatt_temp.append(attestation_time)
                    census_output_storage_list_trainatt_temp.append(output_storage_time)
                    census_output_meas_list_trainatt_temp.append(output_measurement_time)


            elif lines[0] == "UTKFACE":
                if lines[3] == "io":
                    utkface_preproc_list_ioatt_temp.append(preprocess_time)
                    utkface_input_load_list_ioatt_temp.append(input_load_time)
                    utkface_input_meas_list_ioatt_temp.append(input_measure_time)
                    utkface_compute_list_ioatt_temp.append(compute_time)
                    utkface_attestation_list_ioatt_temp.append(attestation_time)
                    utkface_output_storage_list_ioatt_temp.append(output_storage_time)
                    utkface_output_meas_list_ioatt_temp.append(output_measurement_time)

                elif lines[3] == "accuracy":
                    utkface_preproc_list_accatt_temp.append(preprocess_time)
                    utkface_input_load_list_accatt_temp.append(input_load_time)
                    utkface_input_meas_list_accatt_temp.append(input_measure_time)
                    utkface_compute_list_accatt_temp.append(compute_time)
                    utkface_attestation_list_accatt_temp.append(attestation_time)
                    utkface_output_storage_list_accatt_temp.append(output_storage_time)
                    utkface_output_meas_list_accatt_temp.append(output_measurement_time)

                elif lines[3] == "train":
                    utkface_preproc_list_trainatt_temp.append(preprocess_time)
                    utkface_input_load_list_trainatt_temp.append(input_load_time)
                    utkface_input_meas_list_trainatt_temp.append(input_measure_time)
                    utkface_compute_list_trainatt_temp.append(compute_time)
                    utkface_attestation_list_trainatt_temp.append(attestation_time)
                    utkface_output_storage_list_trainatt_temp.append(output_storage_time)
                    utkface_output_meas_list_trainatt_temp.append(output_measurement_time)

            elif lines[0] == "IMDB":
                if lines[3] == "io":
                    imdb_preproc_list_ioatt_temp.append(preprocess_time)
                    imdb_input_load_list_ioatt_temp.append(input_load_time)
                    imdb_input_meas_list_ioatt_temp.append(input_measure_time)
                    imdb_compute_list_ioatt_temp.append(compute_time)
                    imdb_attestation_list_ioatt_temp.append(attestation_time)
                    imdb_output_storage_list_ioatt_temp.append(output_storage_time)
                    imdb_output_meas_list_ioatt_temp.append(output_measurement_time)

                elif lines[3] == "accuracy":
                    imdb_preproc_list_accatt_temp.append(preprocess_time)
                    imdb_input_load_list_accatt_temp.append(input_load_time)
                    imdb_input_meas_list_accatt_temp.append(input_measure_time)
                    imdb_compute_list_accatt_temp.append(compute_time)
                    imdb_attestation_list_accatt_temp.append(attestation_time)
                    imdb_output_storage_list_accatt_temp.append(output_storage_time)
                    imdb_output_meas_list_accatt_temp.append(output_measurement_time)

                elif lines[3] == "train":
                    imdb_preproc_list_trainatt_temp.append(preprocess_time)
                    imdb_input_load_list_trainatt_temp.append(input_load_time)
                    imdb_input_meas_list_trainatt_temp.append(input_measure_time)
                    imdb_compute_list_trainatt_temp.append(compute_time)
                    imdb_attestation_list_trainatt_temp.append(attestation_time)
                    imdb_output_storage_list_trainatt_temp.append(output_storage_time)
                    imdb_output_meas_list_trainatt_temp.append(output_measurement_time)


    census_preproc_list_ioatt.append(census_preproc_list_ioatt_temp)
    census_input_load_list_ioatt.append(census_input_load_list_ioatt_temp)
    census_input_meas_list_ioatt.append(census_input_meas_list_ioatt_temp)
    census_compute_list_ioatt.append(census_compute_list_ioatt_temp)
    census_attestation_list_ioatt.append(census_attestation_list_ioatt_temp)
    census_output_storage_list_ioatt.append(census_output_storage_list_ioatt_temp)
    census_output_meas_list_ioatt.append(census_output_meas_list_ioatt_temp)

    census_preproc_list_accatt.append(census_preproc_list_accatt_temp)
    census_input_load_list_accatt.append(census_input_load_list_accatt_temp)
    census_input_meas_list_accatt.append(census_input_meas_list_accatt_temp)
    census_compute_list_accatt.append(census_compute_list_accatt_temp)
    census_attestation_list_accatt.append(census_attestation_list_accatt_temp)
    census_output_storage_list_accatt.append(census_output_storage_list_accatt_temp)
    census_output_meas_list_accatt.append(census_output_meas_list_accatt_temp)

    census_preproc_list_trainatt.append(census_preproc_list_trainatt_temp)
    census_input_load_list_trainatt.append(census_input_load_list_trainatt_temp)
    census_input_meas_list_trainatt.append(census_input_meas_list_trainatt_temp)
    census_compute_list_trainatt.append(census_compute_list_trainatt_temp)
    census_attestation_list_trainatt.append(census_attestation_list_trainatt_temp)
    census_output_storage_list_trainatt.append(census_output_storage_list_trainatt_temp)
    census_output_meas_list_trainatt.append(census_output_meas_list_trainatt_temp)

    utkface_preproc_list_ioatt.append(utkface_preproc_list_ioatt_temp)
    utkface_input_load_list_ioatt.append(utkface_input_load_list_ioatt_temp)
    utkface_input_meas_list_ioatt.append(utkface_input_meas_list_ioatt_temp)
    utkface_compute_list_ioatt.append(utkface_compute_list_ioatt_temp)
    utkface_attestation_list_ioatt.append(utkface_attestation_list_ioatt_temp)
    utkface_output_storage_list_ioatt.append(utkface_output_storage_list_ioatt_temp)
    utkface_output_meas_list_ioatt.append(utkface_output_meas_list_ioatt_temp)

    utkface_preproc_list_accatt.append(utkface_preproc_list_accatt_temp)
    utkface_input_load_list_accatt.append(utkface_input_load_list_accatt_temp)
    utkface_input_meas_list_accatt.append(utkface_input_meas_list_accatt_temp)
    utkface_compute_list_accatt.append(utkface_compute_list_accatt_temp)
    utkface_attestation_list_accatt.append(utkface_attestation_list_accatt_temp)
    utkface_output_storage_list_accatt.append(utkface_output_storage_list_accatt_temp)
    utkface_output_meas_list_accatt.append(utkface_output_meas_list_accatt_temp)

    utkface_preproc_list_trainatt.append(utkface_preproc_list_trainatt_temp)
    utkface_input_load_list_trainatt.append(utkface_input_load_list_trainatt_temp)
    utkface_input_meas_list_trainatt.append(utkface_input_meas_list_trainatt_temp)
    utkface_compute_list_trainatt.append(utkface_compute_list_trainatt_temp)
    utkface_attestation_list_trainatt.append(utkface_attestation_list_trainatt_temp)
    utkface_output_storage_list_trainatt.append(utkface_output_storage_list_trainatt_temp)
    utkface_output_meas_list_trainatt.append(utkface_output_meas_list_trainatt_temp)

    imdb_preproc_list_ioatt.append(imdb_preproc_list_ioatt_temp)
    imdb_input_load_list_ioatt.append(imdb_input_load_list_ioatt_temp)
    imdb_input_meas_list_ioatt.append(imdb_input_meas_list_ioatt_temp)
    imdb_compute_list_ioatt.append(imdb_compute_list_ioatt_temp)
    imdb_attestation_list_ioatt.append(imdb_attestation_list_ioatt_temp)
    imdb_output_storage_list_ioatt.append(imdb_output_storage_list_ioatt_temp)
    imdb_output_meas_list_ioatt.append(imdb_output_meas_list_ioatt_temp)

    imdb_preproc_list_accatt.append(imdb_preproc_list_accatt_temp)
    imdb_input_load_list_accatt.append(imdb_input_load_list_accatt_temp)
    imdb_input_meas_list_accatt.append(imdb_input_meas_list_accatt_temp)
    imdb_compute_list_accatt.append(imdb_compute_list_accatt_temp)
    imdb_attestation_list_accatt.append(imdb_attestation_list_accatt_temp)
    imdb_output_storage_list_accatt.append(imdb_output_storage_list_accatt_temp)
    imdb_output_meas_list_accatt.append(imdb_output_meas_list_accatt_temp)

    imdb_preproc_list_trainatt.append(imdb_preproc_list_trainatt_temp)
    imdb_input_load_list_trainatt.append(imdb_input_load_list_trainatt_temp)
    imdb_input_meas_list_trainatt.append(imdb_input_meas_list_trainatt_temp)
    imdb_compute_list_trainatt.append(imdb_compute_list_trainatt_temp)
    imdb_attestation_list_trainatt.append(imdb_attestation_list_trainatt_temp)
    imdb_output_storage_list_trainatt.append(imdb_output_storage_list_trainatt_temp)
    imdb_output_meas_list_trainatt.append(imdb_output_meas_list_trainatt_temp)


census_preproc_list_trainatt, census_input_load_list_trainatt, census_input_meas_list_trainatt, census_compute_list_trainatt, census_attestation_list_trainatt, census_output_storage_list_trainatt, census_output_meas_list_trainatt = map(np.array, 
    [census_preproc_list_trainatt, census_input_load_list_trainatt, census_input_meas_list_trainatt, census_compute_list_trainatt, census_attestation_list_trainatt, census_output_storage_list_trainatt, census_output_meas_list_trainatt])
census_preproc_list_ioatt, census_input_load_list_ioatt, census_input_meas_list_ioatt, census_compute_list_ioatt, census_attestation_list_ioatt, census_output_storage_list_ioatt, census_output_meas_list_ioatt = map(np.array, 
    [census_preproc_list_ioatt, census_input_load_list_ioatt, census_input_meas_list_ioatt, census_compute_list_ioatt, census_attestation_list_ioatt, census_output_storage_list_ioatt, census_output_meas_list_ioatt])
census_preproc_list_accatt, census_input_load_list_accatt, census_input_meas_list_accatt, census_compute_list_accatt, census_attestation_list_accatt, census_output_storage_list_accatt, census_output_meas_list_accatt = map(np.array, 
    [census_preproc_list_accatt, census_input_load_list_accatt, census_input_meas_list_accatt, census_compute_list_accatt, census_attestation_list_accatt, census_output_storage_list_accatt, census_output_meas_list_accatt])

utkface_preproc_list_trainatt, utkface_input_load_list_trainatt, utkface_input_meas_list_trainatt, utkface_compute_list_trainatt, utkface_attestation_list_trainatt, utkface_output_storage_list_trainatt, utkface_output_meas_list_trainatt = map(np.array, 
    [utkface_preproc_list_trainatt, utkface_input_load_list_trainatt, utkface_input_meas_list_trainatt, utkface_compute_list_trainatt, utkface_attestation_list_trainatt, utkface_output_storage_list_trainatt, utkface_output_meas_list_trainatt])
utkface_preproc_list_ioatt, utkface_input_load_list_ioatt, utkface_input_meas_list_ioatt, utkface_compute_list_ioatt, utkface_attestation_list_ioatt, utkface_output_storage_list_ioatt, utkface_output_meas_list_ioatt = map(np.array, 
    [utkface_preproc_list_ioatt, utkface_input_load_list_ioatt, utkface_input_meas_list_ioatt, utkface_compute_list_ioatt, utkface_attestation_list_ioatt, utkface_output_storage_list_ioatt, utkface_output_meas_list_ioatt])
utkface_preproc_list_accatt, utkface_input_load_list_accatt, utkface_input_meas_list_accatt, utkface_compute_list_accatt, utkface_attestation_list_accatt, utkface_output_storage_list_accatt, utkface_output_meas_list_accatt = map(np.array, 
    [utkface_preproc_list_accatt, utkface_input_load_list_accatt, utkface_input_meas_list_accatt, utkface_compute_list_accatt, utkface_attestation_list_accatt, utkface_output_storage_list_accatt, utkface_output_meas_list_accatt])

imdb_preproc_list_trainatt, imdb_input_load_list_trainatt, imdb_input_meas_list_trainatt, imdb_compute_list_trainatt, imdb_attestation_list_trainatt, imdb_output_storage_list_trainatt, imdb_output_meas_list_trainatt = map(np.array, 
    [imdb_preproc_list_trainatt, imdb_input_load_list_trainatt, imdb_input_meas_list_trainatt, imdb_compute_list_trainatt, imdb_attestation_list_trainatt, imdb_output_storage_list_trainatt, imdb_output_meas_list_trainatt])
imdb_preproc_list_ioatt, imdb_input_load_list_ioatt, imdb_input_meas_list_ioatt, imdb_compute_list_ioatt, imdb_attestation_list_ioatt, imdb_output_storage_list_ioatt, imdb_output_meas_list_ioatt = map(np.array, 
    [imdb_preproc_list_ioatt, imdb_input_load_list_ioatt, imdb_input_meas_list_ioatt, imdb_compute_list_ioatt, imdb_attestation_list_ioatt, imdb_output_storage_list_ioatt, imdb_output_meas_list_ioatt])
imdb_preproc_list_accatt, imdb_input_load_list_accatt, imdb_input_meas_list_accatt, imdb_compute_list_accatt, imdb_attestation_list_accatt, imdb_output_storage_list_accatt, imdb_output_meas_list_accatt = map(np.array, 
    [imdb_preproc_list_accatt, imdb_input_load_list_accatt, imdb_input_meas_list_accatt, imdb_compute_list_accatt, imdb_attestation_list_accatt, imdb_output_storage_list_accatt, imdb_output_meas_list_accatt])

print("############### Training Attestation ###################\\\\")
# computing baseline 
census_baseline = census_preproc_list_trainatt + census_input_load_list_trainatt + census_compute_list_trainatt + census_output_storage_list_trainatt
census_overhead = census_input_meas_list_trainatt + census_output_meas_list_trainatt + census_attestation_list_trainatt
utkface_baseline = utkface_preproc_list_trainatt + utkface_input_load_list_trainatt + utkface_compute_list_trainatt + utkface_output_storage_list_trainatt
utkface_overhead = utkface_input_meas_list_trainatt + utkface_output_meas_list_trainatt + utkface_attestation_list_trainatt
imdb_baseline = imdb_preproc_list_trainatt + imdb_input_load_list_trainatt + imdb_compute_list_trainatt + imdb_output_storage_list_trainatt
imdb_overhead = imdb_input_meas_list_trainatt + imdb_output_meas_list_trainatt + imdb_attestation_list_trainatt

print("\\textbf{Preprocessing}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_preproc_list_trainatt,axis=0)[0]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(census_preproc_list_trainatt,axis=0)[1]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_preproc_list_trainatt,axis=0)[0]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_preproc_list_trainatt,axis=0)[1]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_preproc_list_trainatt,axis=0)[0]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_preproc_list_trainatt,axis=0)[1]:.2f} s\\\\")
print("\\textbf{Input Load}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_input_load_list_trainatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(census_input_load_list_trainatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_input_load_list_trainatt,axis=0)[0]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_input_load_list_trainatt,axis=0)[1]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_input_load_list_trainatt,axis=0)[0]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_input_load_list_trainatt,axis=0)[1]:.2f} s\\\\")
print("\\textbf{Computation}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_compute_list_trainatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(census_compute_list_trainatt,axis=0)[1]/60:.2f} min" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_compute_list_trainatt,axis=0)[0]/60:.2f} min" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_compute_list_trainatt,axis=0)[1]/60:.2f} min" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_compute_list_trainatt,axis=0)[0]/60:.2f} min" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_compute_list_trainatt,axis=0)[1]/60:.2f} min\\\\")
print("\\textbf{Output Storage}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_output_storage_list_trainatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(census_output_storage_list_trainatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_output_storage_list_trainatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_output_storage_list_trainatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_output_storage_list_trainatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_output_storage_list_trainatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\midrule")
print("\\textbf{Baseline}" + " & \cellcolor{orange!15}"+ f"{np.mean(census_baseline,axis=0)[0]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(census_baseline,axis=0)[1]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_baseline,axis=0)[0]/60:.2f} min" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_baseline,axis=0)[1]/60:.2f} min" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_baseline,axis=0)[0]/60:.2f} min" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_baseline,axis=0)[1]/60:.2f} min\\\\")
print("\midrule")
print("\\textbf{Input Meas.}" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_trainatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_trainatt,axis=0)[1]:.2f} s" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_trainatt,axis=0)[0]:.2f} s " + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_trainatt,axis=0)[1]:.2f} s" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_trainatt,axis=0)[0]:.2f} s" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_trainatt,axis=0)[1]:.2f} s\\\\")
print("Input Size (MB)" +  " & \cellcolor{blue!15}"+ f"{size_train_census:.2f} " + " & \cellcolor{blue!15}"+ f"{size_train_census:.2f} " + " & \cellcolor{blue!15}"+ f"{size_train_utkface:.2f} " + " & \cellcolor{blue!15}"+ f"{size_train_utkface:.2f} " + " & \cellcolor{blue!15}"+ f"{size_train_imdb:.2f} " + " & \cellcolor{blue!15}"+ f"{size_train_imdb:.2f} \\\\")
print("Input Meas. (ms/MB)" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_trainatt,axis=0)[0]*1000/size_train_census:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_trainatt,axis=0)[1]*1000/size_train_census:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_trainatt,axis=0)[0]*1000/size_train_utkface:.2f} " + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_trainatt,axis=0)[1]*1000/size_train_utkface:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_trainatt,axis=0)[0]*1000/size_train_imdb:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_trainatt,axis=0)[1]*1000/size_train_imdb:.2f}\\\\")
print("\\textbf{Output Meas.} (ms)" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_output_meas_list_trainatt,axis=0)[0]*1000:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(census_output_meas_list_trainatt,axis=0)[1]*1000:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_output_meas_list_trainatt,axis=0)[0]*1000:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_output_meas_list_trainatt,axis=0)[1]*1000:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_output_meas_list_trainatt,axis=0)[0]*1000:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_output_meas_list_trainatt,axis=0)[1]*1000:.2f}\\\\")
print("Output Size (MB)" +  " & \cellcolor{blue!15}"+ f"{census_s:.2f} " + " & \cellcolor{blue!15}"+ f"{census_l:.2f} " + " & \cellcolor{blue!15}"+ f"{utkface_s:.2f} " + " & \cellcolor{blue!15}"+ f"{utkface_l:.2f} " + " & \cellcolor{blue!15}"+ f"{imdb_s:.2f} " + " & \cellcolor{blue!15}"+ f"{imdb_l:.2f} \\\\")
print("Output Meas. (ms/MB)" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_output_meas_list_trainatt,axis=0)[0]*1000/census_s:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(census_output_meas_list_trainatt,axis=0)[1]*1000/census_l:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_output_meas_list_trainatt,axis=0)[0]*1000/utkface_s:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_output_meas_list_trainatt,axis=0)[1]*1000/utkface_l:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_output_meas_list_trainatt,axis=0)[0]*1000/imdb_s:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_output_meas_list_trainatt,axis=0)[1]*1000/imdb_l:.2f}\\\\")
print("\\textbf{Attestation}" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_attestation_list_trainatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(census_attestation_list_trainatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_attestation_list_trainatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_attestation_list_trainatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_attestation_list_trainatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_attestation_list_trainatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\midrule")
print("\\textbf{Overhead}"  + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[0]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[1]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[0]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[1]:.2f} s\\\\")
print("\\textbf{Overhead (\%)}"  + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[0]/np.mean(census_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[1]/np.mean(census_baseline,axis=0)[1]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[0]/np.mean(utkface_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[1]/np.mean(utkface_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[0]/np.mean(imdb_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[1]/np.mean(imdb_baseline,axis=0)[0]*100:.2f}\\\\")


print("############### I/O Attestation ###################\\\\")
# computing baseline 
census_baseline = census_preproc_list_ioatt + census_input_load_list_ioatt + census_compute_list_ioatt + census_output_storage_list_ioatt
census_overhead = census_input_meas_list_ioatt + census_output_meas_list_ioatt + census_attestation_list_ioatt
utkface_baseline = utkface_preproc_list_ioatt + utkface_input_load_list_ioatt + utkface_compute_list_ioatt + utkface_output_storage_list_ioatt
utkface_overhead = utkface_input_meas_list_ioatt + utkface_output_meas_list_ioatt + utkface_attestation_list_ioatt
imdb_baseline = imdb_preproc_list_ioatt + imdb_input_load_list_ioatt + imdb_compute_list_ioatt + imdb_output_storage_list_ioatt
imdb_overhead = imdb_input_meas_list_ioatt + imdb_output_meas_list_ioatt + imdb_attestation_list_ioatt

# print("\\textbf{Preprocessing}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_preproc_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(census_preproc_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_preproc_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_preproc_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_preproc_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_preproc_list_ioatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\\textbf{Input Load}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_input_load_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(census_input_load_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_input_load_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_input_load_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_input_load_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_input_load_list_ioatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\\textbf{Computation}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_compute_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(census_compute_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_compute_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_compute_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_compute_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_compute_list_ioatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\\textbf{Output Storage}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_output_storage_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(census_output_storage_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_output_storage_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_output_storage_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_output_storage_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_output_storage_list_ioatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\midrule")
print("\\textbf{Baseline}" + " & \cellcolor{orange!15}"+ f"{np.mean(census_baseline,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(census_baseline,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_baseline,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_baseline,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_baseline,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_baseline,axis=0)[1]*1000:.2f} ms\\\\")
print("\midrule")
print("\\textbf{Input Meas.}" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_ioatt,axis=0)[1]*1000:.2f} ms\\\\")
print("Input Size (MB)" +  " & \cellcolor{blue!15}"+ f"{census_s:.2f} " + " & \cellcolor{blue!15}"+ f"{census_l:.2f} " + " & \cellcolor{blue!15}"+ f"{utkface_s:.2f} " + " & \cellcolor{blue!15}"+ f"{utkface_l:.2f} " + " & \cellcolor{blue!15}"+ f"{imdb_s:.2f} " + " & \cellcolor{blue!15}"+ f"{imdb_l:.2f} \\\\")
print("Input Meas. (ms/MB)" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_ioatt,axis=0)[0]*1000/census_s:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_ioatt,axis=0)[1]*1000/census_l:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_ioatt,axis=0)[0]*1000/utkface_s:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_ioatt,axis=0)[1]*1000/utkface_l:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_ioatt,axis=0)[0]*1000/imdb_s:.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_ioatt,axis=0)[1]*1000/imdb_l:.2f}\\\\")
print("\\textbf{Output Meas.}" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_output_meas_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(census_output_meas_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_output_meas_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_output_meas_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_output_meas_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_output_meas_list_ioatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\\textbf{Attestation}" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_attestation_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(census_attestation_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_attestation_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_attestation_list_ioatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_attestation_list_ioatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_attestation_list_ioatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\midrule")
print("\\textbf{Overhead}"  + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[1]*1000:.2f} ms\\\\")
print("\\textbf{Overhead (\%)}"  + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[0]/np.mean(census_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[1]/np.mean(census_baseline,axis=0)[1]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[0]/np.mean(utkface_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[1]/np.mean(utkface_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[0]/np.mean(imdb_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[1]/np.mean(imdb_baseline,axis=0)[0]*100:.2f}\\\\")


print("############### Accuracy Attestation ###################\\\\")
# computing baseline 
census_baseline = census_preproc_list_accatt + census_input_load_list_accatt + census_compute_list_accatt + census_output_storage_list_accatt
census_overhead = census_input_meas_list_accatt + census_output_meas_list_accatt + census_attestation_list_accatt
utkface_baseline = utkface_preproc_list_accatt + utkface_input_load_list_accatt + utkface_compute_list_accatt + utkface_output_storage_list_accatt
utkface_overhead = utkface_input_meas_list_accatt + utkface_output_meas_list_accatt + utkface_attestation_list_accatt
imdb_baseline = imdb_preproc_list_accatt + imdb_input_load_list_accatt + imdb_compute_list_accatt + imdb_output_storage_list_accatt
imdb_overhead = imdb_input_meas_list_accatt + imdb_output_meas_list_accatt + imdb_attestation_list_accatt

print("\\textbf{Preprocessing}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_preproc_list_accatt,axis=0)[0]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(census_preproc_list_accatt,axis=0)[1]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_preproc_list_accatt,axis=0)[0]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_preproc_list_accatt,axis=0)[1]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_preproc_list_accatt,axis=0)[0]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_preproc_list_accatt,axis=0)[1]:.2f} s\\\\")
print("\\textbf{Input Load}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_input_load_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(census_input_load_list_accatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_input_load_list_accatt,axis=0)[0]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_input_load_list_accatt,axis=0)[1]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_input_load_list_accatt,axis=0)[0]:.2f} s" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_input_load_list_accatt,axis=0)[1]:.2f} s\\\\")
print("\\textbf{Computation}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_compute_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(census_compute_list_accatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_compute_list_accatt,axis=0)[0]/60:.2f} min" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_compute_list_accatt,axis=0)[1]/60:.2f} min" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_compute_list_accatt,axis=0)[0]/60:.2f} min" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_compute_list_accatt,axis=0)[1]/60:.2f} min\\\\")
print("\\textbf{Output Storage}" + " & \cellcolor{gray!15}"+ f"{np.mean(census_output_storage_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(census_output_storage_list_accatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_output_storage_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(utkface_output_storage_list_accatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_output_storage_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{gray!15}"+ f"{np.mean(imdb_output_storage_list_accatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\midrule")
print("\\textbf{Baseline}" + " & \cellcolor{orange!15}"+ f"{np.mean(census_baseline,axis=0)[0]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(census_baseline,axis=0)[1]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_baseline,axis=0)[0]/60:.2f} min" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_baseline,axis=0)[1]/60:.2f} min" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_baseline,axis=0)[0]/60:.2f} min" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_baseline,axis=0)[1]/60:.2f} min\\\\")
print("\midrule")
print("\\textbf{Input Meas.}" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_accatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_accatt,axis=0)[0]:.2f} s" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_accatt,axis=0)[1]:.2f} s" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_accatt,axis=0)[0]:.2f} s" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_accatt,axis=0)[1]:.2f} s\\\\")
print("Input Size (MB)" +  " & \cellcolor{blue!15}"+ f"{census_s+size_test_census:.2f}" + " & \cellcolor{blue!15}"+ f"{census_l+size_test_census:.2f} " + " & \cellcolor{blue!15}"+ f"{utkface_s+size_test_utkface:.2f} " + " & \cellcolor{blue!15}"+ f"{utkface_l+size_test_utkface:.2f} " + " & \cellcolor{blue!15}"+ f"{imdb_s+size_test_imdb:.2f} " + " & \cellcolor{blue!15}"+ f"{imdb_l+size_test_imdb:.2f} \\\\")
print("Input Meas. (ms/MB)" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_accatt,axis=0)[0]*1000/(census_s+size_test_census):.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(census_input_meas_list_accatt,axis=0)[1]*1000/(census_l+size_test_census):.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_accatt,axis=0)[0]*1000/(utkface_s+size_test_utkface):.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_input_meas_list_accatt,axis=0)[1]*1000/(utkface_l+size_test_utkface):.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_accatt,axis=0)[0]*1000/(imdb_s+size_test_imdb):.2f}" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_input_meas_list_accatt,axis=0)[1]*1000/(imdb_l+size_test_imdb):.2f}\\\\")
print("\\textbf{Output Meas.}" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_output_meas_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(census_output_meas_list_accatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_output_meas_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_output_meas_list_accatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_output_meas_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_output_meas_list_accatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\\textbf{Attestation}" +  " & \cellcolor{blue!15}"+ f"{np.mean(census_attestation_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(census_attestation_list_accatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_attestation_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(utkface_attestation_list_accatt,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_attestation_list_accatt,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{blue!15}"+ f"{np.mean(imdb_attestation_list_accatt,axis=0)[1]*1000:.2f} ms\\\\")
print("\midrule")
print("\\textbf{Overhead}"  + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[0]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[1]*1000:.2f} ms" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[0]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[1]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[0]:.2f} s" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[1]:.2f} s\\\\")
print("\\textbf{Overhead (\%)}"  + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[0]/np.mean(census_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(census_overhead,axis=0)[1]/np.mean(census_baseline,axis=0)[1]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[0]/np.mean(utkface_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(utkface_overhead,axis=0)[1]/np.mean(utkface_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[0]/np.mean(imdb_baseline,axis=0)[0]*100:.2f}" + " & \cellcolor{orange!15}"+ f"{np.mean(imdb_overhead,axis=0)[1]/np.mean(imdb_baseline,axis=0)[0]*100:.2f}\\\\")



